Scattering matrix invariants of Floquet topological insulators

Similar to static systems, periodically driven systems can host a variety of topologically non-trivial phases. Unlike the case of static Hamiltonians, the topological indices of bulk Floquet bands may fail to describe the presence and robustness of edge states, prompting the search for new invariants. We develop a unified description of topological phases and their invariants in driven systems, by using scattering theory. We show that scattering matrix invariants correctly describe the topological phase, even when all bulk Floquet bands are trivial. Additionally, we use scattering theory to introduce and analyze new periodically driven phases, such as weak topological Floquet insulators, for which invariants were previously unknown. We highlight some of their similarities with static systems, including robustness to disorder, as well as some of the features unique to driven systems, showing that the weak phase may be destroyed by breaking translational symmetry not in space, but in time.

==> anc/chiral_fwti.py <==
# Copyright (c) 2014-2015, Ion Cosma Fulga. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


"""
------------------------------------------------------------------
Scattering Theory of Floquet Topological Insulators - Chiral Model
------------------------------------------------------------------

This Kwant script computes bandstructures and transport properties
of a chiral symmetric, kicked quantum Hall system.

I. C. Fulga and M. Maksymenko
"Scattering Theory of Floquet Topological Insulators"
arXiv:XXXX.XXXXX.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

For examples of usage, see the main() function, which reproduces
some of our numerical results. This script can be imported in a
python interface or simply run as:

python chiral_fwti.py
"""

from __future__ import division
import numpy as np
import kwant
from kwant.digest import uniform
import pylab as py
from matplotlib.colors import LinearSegmentedColormap
import scipy.linalg as la

py.ion()

class SimpleNamespace(object):
    """A simple container for parameters."""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)

params = SimpleNamespace(tx=1.0, ty=1.0, Jx=2*np.pi/3, Jy=2*np.pi,
                         alpha=2*np.pi/3, Jc=0.6, hphase=0.0,
                         dis=0, dis_hop=0.0, dis_strobo=0, seed='1337',
                         pbcx=0, pbcy=0)

def onsite(site, p):
    """On-site Hamiltonian element."""
    disorder = (2 * uniform(repr(site), p.seed) - 1) * p.dis
    return disorder

def hop_x(site0, site1, p):
    """Hopping in the x-direction."""
    disorder = (2 * uniform(repr(site0), p.seed) - 1) * p.dis_hop
    hopx = p.tx * (1 + disorder) / 2
    return hopx

def hop_x_pbc(site0, site1, p):
    """Periodic boundary condition in the x-direction."""
    disorder = (2 * uniform(repr(site0), p.seed) - 1) * p.dis_hop
    hopx = p.tx * (1 + disorder) * p.pbcx / 2
    return hopx

def hop_y(site0, site1, p):
    """Hopping in the y-direction."""
    flux_term=np.exp(1j * site0.pos[0] * p.alpha)
    disorder = (2 * uniform(repr(site0), p.seed) - 1) * p.dis_hop
    hopy = p.ty * (1 + disorder) * flux_term / 2
    return hopy

def hop_y_pbc(site0, site1, p):
    """Periodic boundary condition in the y-direction."""
    flux_term=np.exp(1j * site0.pos[0] * p.alpha)
    disorder = (2 * uniform(repr(site0), p.seed) - 1) * p.dis_hop
    hopy = p.ty * (1 + disorder) * flux_term * p.pbcy / 2
    return hopy

def hop_y_onsite_pbc(site0, p):
    """On-site Hamiltonian element in an infinite strip geometry."""
    flux_term=np.exp(1j * site0.pos[0] * p.alpha)
    par = (site0.pos[2] % 2) # parity of layers
    hop_phase = (1 - par) + par * np.exp(1j * p.hphase)
    hopy = p.ty * flux_term * p.pbcy * hop_phase / 2
    return hopy + np.conj(hopy)

def hop_yz_pbc(site0, site1, p):
    """Inter-layer coupling term."""
    hophop = p.Jc * p.pbcy / 2
    return hophop + np.conj(hophop)

def pos_H(fsys, p=params, coord=0):
    """ Calculate the position operator in the 'coord' direction of the
        Hamiltonian of fsys.
    """

    H, ton, fon = fsys.hamiltonian_submatrix(return_norb=True,
                                             args=[p])
    x = np.zeros(H.shape)
    ind = 0
    for i in xrange(len(fsys.sites)):
        for j in xrange(ind, ind + ton[i]):
            x[j, j] = fsys.sites[i].pos[coord]

        ind += ton[i]

    return x

lat = kwant.lattice.general(np.eye(3))

def build_system(Lx=10, Ly=10, H=1):
    """Construct one or more coupled layers of the kicked quantum Hall
        system, on a finite lattice or in an infinite strip geometry
        (Lx sites in the x-direction, infinite in the y-direction).

        Parameters:
        -----------
        Lx : integer.
            Number of sites in the x-direction.
        Ly : integer.
            Number of sites in the y-direction.
        H : integer.
            Number of coupled layers

        Returns:
        --------
        sys : <kwant.builder.FiniteSystem> object.
            The finalized system.

        Notes:
        ------
        For an infinite strip geometry, use Ly=1.
    """

    sys = kwant.Builder()
    for x in xrange(Lx):
        for y in xrange(Ly):
            for z in xrange(H):
                sys[lat(x, y, z)] = onsite

    sys[kwant.builder.HoppingKind((1, 0, 0), lat)] = hop_x
    sys[kwant.builder.HoppingKind((-Lx+1, 0, 0), lat)] = hop_x_pbc
    if Ly == 1:
        sys[kwant.builder.HoppingKind((0, 0, 1), lat)] = hop_yz_pbc
        for x in xrange(Lx):
            for z in xrange(H):
                sys[lat(x, 0, z)] = hop_y_onsite_pbc
    else:
        sys[kwant.builder.HoppingKind((0, -Ly+1, 0), lat)] = hop_y_pbc
        sys[kwant.builder.HoppingKind((0, 1, 0), lat)] = hop_y

    return sys.finalized()

def build_Floquet_operator(sys):
    """Construct the Floquet operator of the kicked quantum Hall system.

        Parameters:
        -----------
        sys : <kwant.builder.FiniteSystem> object.
            The system as returned by build_system().

        Returns:
        --------
        Floquet : numpy.ndarray.
            Matrix representation of the real-space Floquet operator.
    """

    params.tx = params.Jx
    params.ty = 0.
    params.dis = params.dis_strobo

    ham = sys.hamiltonian_submatrix(args=[params])
    Evo0 = la.expm(-0.5j * ham)

    params.tx = 0.
    params.ty = params.Jy
    params.dis = 0

    ham = sys.hamiltonian_submatrix(args=[params])
    Evo1 = la.expm(-1j * ham)

    Floquet = np.dot(Evo0, np.dot(Evo1, Evo0))
    return Floquet


def plot_bandstructure(momenta=np.linspace(-np.pi, np.pi, 121),
                        Lx=21, H=1):
    """ Plot the bandstructure of one or more coupled layers of the kicked
        quantum Hall system in an infinite strip geometry.

        Parameters:
        -----------
        momenta : np.ndarray.
            List of k_y momenta for which to plot the bandstructure.
        Lx : integer.
            Number of sites in the x-direction.
        H : integer.
            Number of coupled layers.
    """

    sys = build_system(Lx, 1, H)
    x = np.diagonal(pos_H(sys, params, 0))
    cmap = LinearSegmentedColormap.from_list(name='rbb',
                colors =['darkred', 'black', 'dodgerblue'])

    En_list = []
    k_list = []
    colors = []

    for k in momenta:
        params.pbcy = np.exp(-1j * k)
        Floquet = build_Floquet_operator(sys)
        E, V = np.linalg.eig(Floquet)
        E = np.angle(E)
        for j in xrange(len(E)):
            vec = V[:, j]
            lsv = len(vec)
            sv = np.abs(vec[x.argsort()])
            color = np.sum(sv[:(lsv//2)]) / np.sum(sv)
            colors.append(color)

        E[np.where(E < 0)] += 2 * np.pi
        k_list.extend([k]*len(E))
        En_list.extend(E)

    py.figure()
    py.ylim([0.0, 2*np.pi])
    py.xlim([-np.pi, np.pi])

    py.scatter(k_list, En_list, c=colors, linewidth='0',
               vmin=0.0, vmax=1.0, cmap=cmap,
               s=np.abs(np.array(colors) - 0.5)*30+3)

    py.xlabel('ky')
    py.ylabel('quasi-energy')

def get_smatrix(Lx=21, Ly=21, qe=np.pi):
    """Compute the scattering matrix associated to the Floquet operator of a
    kicked quantum Hall system.

    Parameters:
    -----------
    Lx : integer.
        Number of sites in the x-direction.
    Ly : integer.
        Number of sites in the y-direction.
    qe : real.
        Quasi-energy at which to compute the scattering matrix.

    Returns:
    --------
    S : numpy.matrixlib.defmatrix.matrix object.
        Scattering matrix of the Floquet system.
    """

    sys = build_system(Lx, Ly, 1)
    Floquet = build_Floquet_operator(sys)

    x = np.diagonal(pos_H(sys, params, 0))
    y = np.diagonal(pos_H(sys, params, 1))

    left_sites = list(np.where(x < 1)[0])
    left_sites = np.array(left_sites)[np.argsort(y[left_sites],
                                        kind='mergesort')]
    right_sites = list(np.where(x > Lx - 2)[0])
    right_sites = np.array(right_sites)[np.argsort(y[right_sites],
                                        kind='mergesort')]

    # build projector
    sm_size = len(left_sites) + len(right_sites)
    P = np.zeros((sm_size, Floquet.shape[0]))
    for i in xrange(len(left_sites)):
        P[i, left_sites[i]] = 1

    for i in xrange(len(right_sites)):
        P[len(left_sites) + i, right_sites[i]] = 1

    Floquet = np.asmatrix(Floquet)
    P = np.asmatrix(P)
    one = np.asmatrix(np.identity(Floquet.shape[0]))

    S = P * np.linalg.inv( one -
                np.exp(1j * qe) * Floquet * (one - P.T * P) ) * \
        np.exp(1j * qe) * Floquet * P.T

    return S

def get_reflection_matrix(S):
    """Compute the reflection sub-block of the scattering matrix in its
    chiral basis.

    Parameters:
    -----------
    S : numpy.matrixlib.defmatrix.matrix object.
        Scattering matrix, as obtained by the function get_smatrix()

    Returns:
    --------
    r : numpy.matrixlib.defmatrix.matrix object.
        Reflection sub-block in the chiral basis.
    """
    r = np.asmatrix(S[:S.shape[0]//2, :S.shape[1]//2])
    chiral_basis = np.asmatrix(np.diag([1, -1] * (r.shape[0]//2) + [1,]))
    chiral_basis = -chiral_basis * np.linalg.det(chiral_basis)
    r = chiral_basis * r
    return r

def main():
    """Here we reproduce some of our numerical results."""

    # Plot of the bandstructure in Fig. 1, middle panel.
    plot_bandstructure()
    py.title('kicked quantum Hall system: Jy=2pi, Jx=alpha=2pi/3')


    # Plot of the right panel of Fig. 3.
    params.hphase = 0.98 * np.pi
    plot_bandstructure(H=2)
    py.title('two coupled systems: Jx=2pi, Jy=alpha=2pi/3, delta=0.98')

    # Compute the edge conductance of a system.
    params.pbcy = 0
    r = get_reflection_matrix(get_smatrix())
    print 'For Jx = 2pi, Jy = alpha = 2pi/3, the transmission through ' + \
            'a 21 x 21 system at quasi-energy pi is:'
    print 'G =', r.shape[0] - np.trace(r * r.H).real

    # Evolution of the phase of det r as a function of twist angle (Fig. 4).
    # This may take some time...
    py.figure()
    for phi in np.linspace(-0.5, -0.5+np.pi, 121):
        params.pbcy = np.exp(-1j * phi)
        r = get_reflection_matrix(get_smatrix(15, 5))
        py.scatter([phi], [np.angle(np.linalg.det(r))])
        py.draw()

    py.ylim([-np.pi, np.pi])
    py.xlim([-0.5, -0.5+np.pi])
    py.xlabel('twist angle')
    py.ylabel('phase of det r')
    py.plot([-0.5, -0.5+np.pi], [0, 0])
    py.title('Topologically non-trivial system at quasi-energy pi.')

    params.Jy = np.pi
    py.figure()
    for phi in np.linspace(-0.5, -0.5+np.pi, 121):
        params.pbcy = np.exp(-1j * phi)
        r = get_reflection_matrix(get_smatrix(15, 5))
        py.scatter([phi], [np.angle(np.linalg.det(r))])
        py.draw()

    py.ylim([-np.pi, np.pi])
    py.xlim([-0.5, -0.5+np.pi])
    py.xlabel('twist angle')
    py.ylabel('phase of det r')
    py.plot([-0.5, -0.5+np.pi], [0, 0])
    py.title('Topologically trivial system at quasi-energy pi.')

    # Scattering matrix Chern number in the bottom gap of Fig. 1, left panel.
    # This may take some time...
    py.figure()
    for phi in np.linspace(-np.pi, np.pi, 121):
        params.pbcy = np.exp(-1j * phi)
        r = get_reflection_matrix(get_smatrix(15, 5, 1.0))
        py.scatter([phi], [np.angle(np.linalg.det(r))])
        py.draw()

    py.ylim([-np.pi, np.pi])
    py.xlim([-np.pi, np.pi])
    py.xlabel('twist angle')
    py.ylabel('phase of det r')
    py.title('Winding of det r away from the gap at quasi-energy pi.')


    a = raw_input('Press Enter to exit...')


if __name__ == "__main__":
    main()

==> anc/phs_fwti.py <==
# Copyright (c) 2014-2015, Ion Cosma Fulga. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


"""
---------------------------------------------------------------
Scattering Theory of Floquet Topological Insulators - PHS Model
---------------------------------------------------------------

This Kwant script computes bandstructures and transport
properties of a particle-hole symmetric Floquet topological
insulator.

I. C. Fulga and M. Maksymenko
"Scattering Theory of Floquet Topological Insulators"
arXiv:XXXX.XXXXX.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

For examples of usage, see the main() function, which
reproduces some of our numerical results. This script can be
imported in a python interface or simply run as:

python phs_fwti.py
"""

from __future__ import division
import numpy as np
import kwant
from kwant.digest import uniform
import pylab as py
import scipy.linalg as la

py.ion()

class SimpleNamespace(object):
    """A simple container for parameters."""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)

p = SimpleNamespace(tx=1.0, ty=1.0, tz=1.0, dis=0, seed='1337',
                    Ju=0., dx=1.0, Js=np.pi/2, pbcx=0, pbcy=0)

def hop_x(site0, site1, p):
    """Hopping element along the x-bonds."""
    disorder = (2 * uniform(repr(site0), p.seed) - 1) * p.dis
    hopx = p.tx + p.Ju * p.dx + disorder
    return hopx

def hop_x_pbcx(site0, site1, p):
    """Hopping element of the x-bonds across the periodic boundary."""
    disorder = (2 * uniform(repr(site0), p.seed) - 1) * p.dis
    hopx = (p.tx + p.Ju * p.dx + disorder) * p.pbcx
    return hopx

def hop_y(site0, site1, p):
    """Hopping element along the y-bonds."""
    disorder = (2 * uniform(repr(site0), p.seed) - 1) * p.dis
    hopy = p.ty + p.Ju + disorder
    return hopy

def hop_z(site0, site1, p):
    """Hopping element along the z-bonds."""
    disorder = (2. * uniform(repr(site0), p.seed) - 1.) * p.dis
    hopz = p.tz + p.Ju + disorder
    return hopz

def hop_xy_pbc(site0, site1, p):
    """Hopping element in the infinite (along x) strip geometry."""
    hopxy = p.tx + p.Ju * p.dx + (p.ty + p.Ju) * p.pbcx
    return hopxy

def hop_yz_pbc(site0, site1, p):
    """Hopping element in the infinite (along y) strip geometry."""
    hopxy = p.ty + p.Ju + (p.tz + p.Ju) * p.pbcx
    return hopxy

def pos_H(fsys, p=p, coord=0):
    """ Calculate the position operator in the 'coord' direction of the
        Hamiltonian of fsys.
    """
    H, ton, fon = fsys.hamiltonian_submatrix(return_norb=True,
                                             args=[p])
    x = np.zeros(H.shape)
    ind = 0
    for i in xrange(len(fsys.sites)):
        for j in xrange(ind, ind + ton[i]):
            x[j, j] = fsys.sites[i].pos[coord]

        ind += ton[i]

    return x

# Define the graphene lattice
sin_30, cos_30 = (1. / 2., np.sqrt(3.) / 2.)
graphene = kwant.lattice.general([(1, 0), (sin_30, cos_30)],
                                 [(0, 0), (0, 1./ np.sqrt(3.))])
a, b = graphene.sublattices

def build_system(Lx=10, Ly=10):
    """Construct the hexagonal system on a finite lattice.

    Parameters:
    -----------
    Lx : integer.
        Number of vertical (z-like) bonds in the a_x-direction.
    Ly : integer.
        Number of zig-zag chains in the a_y-direction.

    Returns:
    --------
    sys : <kwant.builder.FiniteSystem> object.
            The finalized system on a finite sized lattice.
    """

    sys = kwant.Builder()
    for x in xrange(Lx):
        for y in xrange(Ly+1):
            sys[a(x, y)] = 0.0
            sys[b(x, y)] = 0.0

    sys[kwant.builder.HoppingKind((-1, 1), a, b)] = hop_x
    sys[kwant.builder.HoppingKind((0, 1), a, b)] = hop_y
    sys[kwant.builder.HoppingKind((0, 0), a, b)] = hop_z
    sys[kwant.builder.HoppingKind((Lx-1, 1), a, b)] = hop_x_pbcx
    sys.eradicate_dangling()

    return sys.finalized()

def strip_x(Ly=10):
    '''Create a system in the strip geometry (infinite along a_x).

    Parameters:
    -----------
    Ly : integer.
        Number of sites in both the a- and the b-sublattices along the
        a_y-direction.

    Returns:
    --------
    sys : <kwant.builder.FiniteSystem> object.
            The finalized system on an infinite strip geometry.
    '''
    sys = kwant.Builder()

    for y in range(Ly):
        sys[a(0, y)] = 0.0

    for y in range(-1, Ly - 1):
        sys[b(0, y)] = 0.0

    sys[kwant.builder.HoppingKind((0, 0), a, b)] = hop_z
    sys[kwant.builder.HoppingKind((0, 1), a, b)] = hop_xy_pbc

    return sys.finalized()

def strip_y(Lx=10):
    '''Create a system in the strip geometry (infinite along a_y).

    Parameters:
    -----------
    Lx : integer.
        Number of sites in both the a- and the b-sublattices along the
        a_x-direction.

    Returns:
    --------
    sys : <kwant.builder.FiniteSystem> object.
            The finalized system on an infinite strip geometry.
    '''
    sys = kwant.Builder()

    for x in range(Lx):
        sys[b(x, 0)] = 0.0

    for x in range(Lx):
        sys[a(x, 1)] = 0.0

    sys[kwant.builder.HoppingKind((-1, 1), a, b)] = hop_x
    sys[kwant.builder.HoppingKind((0, 1), a, b)] = hop_yz_pbc

    return sys.finalized()

def build_Floquet_operator(sys, fold, shift):
    """Construct the Floquet operator of the PHS system.

        Parameters:
        -----------
        sys : <kwant.builder.FiniteSystem> object.
            The system as returned by build_system().
        fold : boolean.
            Specify whether the Floquet operator is folded in time.
        shift : real.
            Strength of the half frequency component in the folded system.

        Returns:
        --------
        Floquet : numpy.ndarray.
            Matrix representation of the real-space Floquet operator.
    """

    p.tx = p.Js
    p.ty = 0.
    p.tz = 0.

    ham = sys.hamiltonian_submatrix(args=[p])
    Floquet = la.expm(-1j * ham)

    nsteps = 3 if fold is False else 6

    for time_slice in range(1, nsteps):
        if time_slice == 1:
            p.tx = 0.
            p.ty = p.Js
            p.tz = 0.

        if time_slice == 2:
            p.tx = 0.
            p.ty = 0.
            p.tz = p.Js

        if time_slice == 3:
            p.tx = p.Js + shift
            p.ty = 0.
            p.tz = 0.

        if time_slice == 4:
            p.tx = 0.
            p.ty = p.Js
            p.tz = 0.

        if time_slice == 5:
            p.tx = 0.
            p.ty = 0.
            p.tz = p.Js

        ham = sys.hamiltonian_submatrix(args=[p])
        FloquetSlice = la.expm(-1j * ham)

        Floquet = np.dot(Floquet, FloquetSlice)

    return Floquet

def plot_bandstructure(momenta=np.linspace(-np.pi, np.pi, 101),
                        L=20, edge='x', fold=False, shift=0):
    """ Plot the bandstructure of the hexagonal model in an infinite
    strip geometry, with boundaries in either the x or y directions.

        Parameters:
        -----------
        momenta : np.ndarray.
            List of k_y momenta for which to plot the bandstructure.
        L : integer.
            Number of sites in the a- and b-sublattice in the finite
            direction, as per the definition of the strip_x() and
            strip_y() functions.
        edge : string.
            Specify the direction of the boundary. Can be either 'x' or 'y'.
        fold : boolean.
            Fold the Floquet operator in time, as per the defintition of
            the build_Floquet_operator() function.
        shift : real.
            Strength of the half frequency component in the folded Floquet
            system, as per the definition of build_Floquet_operator().
    """

    if edge is 'x':
        sys = strip_x(L)
        position = np.diagonal(pos_H(sys, p, 1))

    if edge is 'y':
        sys = strip_y(L)
        position = np.diagonal(pos_H(sys, p, 0))

    En_list = []
    k_list = []
    colors = []

    for k in momenta:
        p.pbcx = np.exp(-1j * k)
        Floquet = build_Floquet_operator(sys, fold, shift)
        E, V = np.linalg.eig(Floquet)
        E = np.angle(E)
        for j in xrange(len(E)):
            vec = V[:, j]
            lsv = len(vec)
            sv = np.abs(vec[position.argsort()])
            color = (np.sum(sv[int(lsv * 0.9):]) +
                     np.sum(sv[:int(lsv * 0.1)])) / np.sum(sv)
            colors.append(color)

        k_list.extend([k]*len(E))
        En_list.extend(E)

    py.figure()
    py.ylim([-np.pi, np.pi])
    py.xlim([-np.pi, np.pi])
    py.scatter(k_list, En_list, c=colors, linewidth='0',
               vmin=0.0, vmax=1.0)
    py.colorbar()

    py.xlabel('momentum')
    py.ylabel('quasi-energy')

def get_smatrix(Lx=9, Ly=9, qe=0.0):
    """Compute the scattering matrix associated to the Floquet operator.

    Parameters:
    -----------
    Lx, Ly : integers.
        Size of the system as per the definition of the build_system()
        function.
    qe : real.
        Quasi-energy at which to compute the scattering matrix.

    Returns:
    --------
    S : numpy.matrixlib.defmatrix.matrix object.
        Scattering matrix of the Floquet system.
    """
    sys = build_system(Lx, Ly)
    Floquet = build_Floquet_operator(sys, False, 0.0)
    x = np.diagonal(pos_H(sys, p, 0))
    y = np.diagonal(pos_H(sys, p, 1))

    top_sites = list(np.where(y > (Ly - 1) * cos_30 + 0.1)[0])
    top_sites = np.array(top_sites)[np.argsort(x[top_sites])]
    bot_sites = list(np.where(y <= 1.2)[0])
    bot_sites = np.array(bot_sites)[np.argsort(x[bot_sites])]

    # build projector
    sm_size = len(top_sites) + len(bot_sites)
    P = np.zeros((sm_size, Floquet.shape[0]))
    for i in xrange(len(top_sites)):
        P[i, top_sites[i]] = 1

    for i in xrange(len(bot_sites)):
        P[len(top_sites) + i, bot_sites[i]] = 1

    Floquet = np.asmatrix(Floquet)
    P = np.asmatrix(P)
    one = np.asmatrix(np.identity(Floquet.shape[0]))
    S = P * np.linalg.inv( one -
                np.exp(1j * qe) * Floquet * (one - P.T * P) ) * \
        np.exp(1j * qe) * Floquet * P.T

    return S

def get_reflection_matrix(S):
    """Compute the reflection sub-block of the scattering matrix in its
    particle-hole symmetric basis.

    Parameters:
    -----------
    S : numpy.matrixlib.defmatrix.matrix object.
        Scattering matrix, as obtained by the function get_smatrix()

    Returns:
    --------
    r : numpy.matrixlib.defmatrix.matrix object.
        Reflection sub-block in the chiral basis.
    """
    r = np.asmatrix(S[:S.shape[0]//2, :S.shape[1]//2])
    phs_basis = np.asmatrix(np.diag([1, 1j] * (r.shape[0]//2)))
    rnew = phs_basis * r * phs_basis.conj()
    return rnew

def plotr(Lx=5, Ly=6, qe=0):
    py.figure()
    for phi in np.linspace(-np.pi, np.pi, 121):
        p.pbcx = np.exp(-1j * phi)
        r = get_reflection_matrix(get_smatrix(Lx, Ly, qe))
        py.scatter([phi], [np.angle(np.linalg.det(r))])
        py.draw()

    py.ylim([-np.pi, np.pi])
    py.xlim([-np.pi, np.pi])
    py.xlabel('twist angle')
    py.ylabel('phase of det r')
    py.plot([-np.pi, np.pi], [0, 0], c='b')
    py.plot([0, 0], [-np.pi, np.pi], c='b')
    py.title('Lx='+str(Lx)+', Ju='+str(p.Ju)+', dx='+
                str(p.dx)+', qe='+str(qe))


def main():
    """Here we reproduce some of our numerical results."""

    # Plot of the bandstructure in Fig. 7.
    plot_bandstructure(edge='x')
    py.title('Hexagonal model: Ju=0, Js=pi/2')


    # Plots of Fig. 8.
    p.Ju = 0.5
    p.dx = -0.1
    plot_bandstructure(edge='x')
    py.title('x-edge: Ju_x=-0.05, Ju_y=Ju_z=0.5, Js=pi/2')
    plot_bandstructure(edge='y')
    py.title('y-edge: Ju_x=-0.05, Ju_y=Ju_z=0.5, Js=pi/2')


    plot_bandstructure(fold=True, shift=0.6)
    py.title('Time folding: Ju_x=-0.05, Ju_y=Ju_z=0.5, Js=pi/2, deltaJs=0.6')

    # Compute the edge conductance of a system.
    p.Ju = 0.0
    p.dx = 1.0
    p.pbcx = 0
    r = get_reflection_matrix(get_smatrix(qe = np.pi))
    print 'Setting Ju = 0.0, Js = pi/2, and system size to 9 x 9.'
    print
    print 'Conductance and weak invariants at quasi-energy = pi:'
    print 'G =', r.shape[0] - np.trace(r * r.H).real
    p.pbcx = 1
    r = get_reflection_matrix(get_smatrix(qe = np.pi))
    print 'nu_x,0 =', np.linalg.det(r).real
    p.pbcx = -1
    r = get_reflection_matrix(get_smatrix(qe = np.pi))
    print 'nu_x,pi =', np.linalg.det(r).real

    print
    print 'Conductance and weak invariants at quasi-energy = 0:'
    p.pbcx = 0
    r = get_reflection_matrix(get_smatrix(qe = 0))
    print 'G =', r.shape[0] - np.trace(r * r.H).real
    p.pbcx = 1
    r = get_reflection_matrix(get_smatrix(qe = 0))
    print 'nu_x,0 =', np.linalg.det(r).real
    p.pbcx = -1
    r = get_reflection_matrix(get_smatrix(qe = 0))
    print 'nu_x,pi =', np.linalg.det(r).real

    # Evolution of the phase of det r as a function of twist angle.
    # This may take some time...
    py.figure()
    for phi in np.linspace(-np.pi, np.pi, 121):
        p.pbcx = np.exp(-1j * phi)
        r = get_reflection_matrix(get_smatrix(3, 6, qe=0.0))
        py.scatter([phi], [np.angle(np.linalg.det(r))])
        py.draw()

    py.ylim([-np.pi, np.pi])
    py.xlim([-np.pi, np.pi])
    py.xlabel('twist angle')
    py.ylabel('phase of det r')
    py.plot([-np.pi, np.pi], [0, 0], c='b')
    py.plot([0, 0], [-np.pi, np.pi], c='b')
    py.title('Topologically non-trivial system at quasi-energy = 0.')

    a = raw_input('Press Enter to exit...')


if __name__ == "__main__":
    main()












